Generalized Gradient Approximation Made Thermal

Using the methodology of conditional-probability density functional theory, and several mild assumptions, we calculate the temperature-dependence of the Perdew-Burke-Ernzerhof (PBE) generalized gradient approximation (GGA). This numerically-defined thermal GGA reduces to the local approximation in the uniform limit and PBE at zero temperature, and can be fit reasonably accurately (within 8%) assuming the temperature-dependent enhancement is independent of the gradient. This locally thermal PBE satisfies both the coordinate-scaled correlation inequality and the concavity condition, which we prove for finite temperatures. The temperature dependence differs markedly from existing thermal GGA's.

==> anc/Polarized/EnhancementFactors/rS_0.1.txt <==
s,  t = 0.05,  t = 0.06,  t = 0.07,  t = 0.08,  t = 0.09,  t = 0.1,  t = 0.2,  t = 0.3,  t = 0.4,  t = 0.5,  t = 0.6,  t = 0.7,  t = 0.8,  t = 0.9,  t = 1.0,  t = 2.0,  t = 3.0,  t=4.0
0.00000000000000, 1.26562422702282, 1.26218675534272, 1.25817308975353, 1.25360609013652, 1.24851116270345, 1.24291597992587, 1.16644888493721, 1.07345251452682, 0.98265118740208, 0.90090261753313, 0.82949942646152, 0.76769761395201, 0.71420943022677, 0.66774320184834, 0.62716190654943, 0.39889765943399, 0.30091327685483, 0.24541540649140
0.50000000000000, 1.29860589026842, 1.29480082982466, 1.29037073401790, 1.28533021598807, 1.27976492709498, 1.27366130182425, 1.19201735851312, 1.09482578404126, 1.00087284312266, 0.91673323096498, 0.84347595124219, 0.78020545431227, 0.72552382080218, 0.67807476199890, 0.63666968856194, 0.40423901753483, 0.30468007457347, 0.24836120153842
1.00000000000000, 1.40208459707838, 1.39707166829767, 1.39127612076493, 1.38475759343690, 1.37758657109990, 1.36947551355218, 1.27151282408008, 1.16093021944177, 1.05692765620597, 0.96516756741773, 0.88599494334770, 0.81803353520524, 0.75954529589784, 0.70896219532604, 0.66493337803052, 0.41937608370431, 0.31501328484182, 0.25695687568016
1.50000000000000, 1.53507216507717, 1.52867641046840, 1.52130240481545, 1.51303833987582, 1.50399618922304, 1.49392637428899, 1.37574175520616, 1.24848078216897, 1.13180195218065, 1.03030705187665, 0.94351314688437, 0.86943723083533, 0.80597380968215, 0.75126136338752, 0.70375601685430, 0.44049020813882, 0.32952936842252, 0.26813046620862
2.00000000000000, 1.66501000475143, 1.65749873842590, 1.64884040496447, 1.63913822970044, 1.62853892550052, 1.61682021982634, 1.48112547870565, 1.33896281169853, 1.21064294978412, 1.10001805853666, 1.00593519722951, 0.92593204867863, 0.85755393156832, 0.79871286963306, 0.74768963222353, 0.46574087015520, 0.34733960218620, 0.28200419011115
2.50000000000000, 1.77683198516432, 1.76851136254620, 1.75891213651488, 1.74814643385985, 1.73638577638599, 1.72342871922926, 1.57422744595019, 1.42025581240164, 1.28312171019105, 1.16433353147706, 1.06413631728064, 0.97955631410208, 0.90647954574295, 0.84468035636247, 0.78992308345608, 0.49095650397300, 0.36543740416858, 0.29623171706674
3.00000000000000, 1.86741573283815, 1.85851827178237, 1.84824242027766, 1.83670732152974, 1.82410119543744, 1.81023803107200, 1.65097524678640, 1.48798901111119, 1.34354277458817, 1.21883630972363, 1.11378434660305, 1.02516040203488, 0.94865999604405, 0.88392860250152, 0.82662975018775, 0.51336883159001, 0.38168345596822, 0.30907033238930


==> anc/Polarized/EnhancementFactors/rS_0.5.txt <==
s,  t = 0.05,  t = 0.06,  t = 0.07,  t = 0.08,  t = 0.09,  t = 0.1,  t = 0.2,  t = 0.3,  t = 0.4,  t = 0.5,  t = 0.6,  t = 0.7,  t = 0.8,  t = 0.9,  t = 1.0,  t = 2.0,  t = 3.0,  t=4.0
0.00000000000000, 1.29898552266862, 1.29690172449114, 1.29445796213538, 1.29166245406103, 1.28852429496762, 1.28505352436977, 1.23491639400710, 1.16727879891281, 1.09513082837358, 1.02626372725954, 0.96385784934769, 0.90842395254952, 0.85941644756025, 0.81602339465407, 0.77744959435575, 0.54557434744250, 0.43543508504640, 0.36889176900245
0.50000000000000, 1.31960135557899, 1.31731403327691, 1.31464235487542, 1.31160218267076, 1.30820275021592, 1.30446332817607, 1.25162954678313, 1.18178595616822, 1.10793450437139, 1.03774015464823, 0.97427772525425, 0.91798757558726, 0.86826664520252, 0.82426981613291, 0.78518022390250, 0.55048036259855, 0.43911206462634, 0.37185815914801
1.00000000000000, 1.41146922806221, 1.40840007111831, 1.40484191751110, 1.40084202943928, 1.39642030073116, 1.39163040199819, 1.32824864850611, 1.24971156686636, 1.16901771154959, 1.09337754489355, 1.02547818646440, 0.96549428203610, 0.91265000139571, 0.86596655802203, 0.82453579794185, 0.57627837618985, 0.45861757004977, 0.38763263457258
1.50000000000000, 1.54039194118410, 1.53655169152638, 1.53211899795062, 1.52745335118251, 1.52167113751286, 1.51578124851623, 1.44072662694093, 1.35188367886822, 1.26265061616038, 1.17992639392309, 1.10604680150781, 1.04094857541230, 0.98366938809732, 0.93292333555731, 0.88822872967002, 0.61908621990858, 0.49154707720556, 0.41412915154623
2.00000000000000, 1.66902857111079, 1.66471349260844, 1.65961739574177, 1.65424593647218, 1.64767937478721, 1.64095791847655, 1.55638357968055, 1.45848600471657, 1.36146410311872, 1.27206085602206, 1.19242952181052, 1.12231668949812, 1.06063265298144, 1.00598043220561, 0.95779932715586, 0.66684930026265, 0.52853708941615, 0.44416778020970
2.50000000000000, 1.78038541049654, 1.77571395687526, 1.77018079993375, 1.76429747386671, 1.75716570992369, 1.74982324938930, 1.65794139696069, 1.55284265169658, 1.44945003690212, 1.35451738763986, 1.27005797170145, 1.19570974167606, 1.13027195566369, 1.07226769034311, 1.02107638457485, 0.71095489547538, 0.56275654973032, 0.47224274049431
3.00000000000000, 1.87077845328964, 1.86578800867709, 1.85996201412883, 1.85368269054296, 1.84611096793225, 1.83829947387864, 1.74077265213305, 1.63003504658737, 1.52163373850688, 1.42231848693463, 1.33401790423259, 1.25628291616375, 1.18783380825717, 1.12713352940866, 1.07351789715562, 0.74780002814295, 0.59146272232413, 0.49593330841678


==> anc/Polarized/EnhancementFactors/rS_1.0.txt <==
s,  t = 0.05,  t = 0.06,  t = 0.07,  t = 0.08,  t = 0.09,  t = 0.1,  t = 0.2,  t = 0.3,  t = 0.4,  t = 0.5,  t = 0.6,  t = 0.7,  t = 0.8,  t = 0.9,  t = 1.0,  t = 2.0,  t = 3.0,  t=4.0
0.00000000000000, 1.32545856790021, 1.32396874253997, 1.32221698864102, 1.32020624152591, 1.31793955702401, 1.31542031215507, 1.27755524133684, 1.22279032478978, 1.16116522077823, 1.10044248431368, 1.04437898298933, 0.99389513570544, 0.94870809902838, 0.90820962657357, 0.87177934821826, 0.64253291376346, 0.52656235790463, 0.45394153327844
0.50000000000000, 1.33978469968735, 1.33816661828347, 1.33627124490828, 1.33410523148655, 1.33167486246128, 1.32898609912830, 1.28939790484428, 1.23317320119705, 1.17040219198346, 1.10877701035779, 1.05198601310945, 1.00090868098878, 0.95522813358121, 0.91431157106694, 0.87751796187177, 0.64627279850856, 0.52940735454308, 0.45625826989879
1.00000000000000, 1.42062550944659, 1.41834753155481, 1.41572073847519, 1.41276666236105, 1.40951260554909, 1.40597500519496, 1.35801587268719, 1.29493031089315, 1.22677278443814, 1.16082885280842, 1.10049457581405, 1.04643745086322, 0.99821018977099, 0.95507342448832, 0.91632584248629, 0.67320831385368, 0.55038485190754, 0.47353095695227
1.50000000000000, 1.54466939709817, 1.54185327238876, 1.53861157057212, 1.53497426124312, 1.53098877434165, 1.52668392063854, 1.47059335036809, 1.40016504398570, 1.32572223092198, 1.25435108696575, 1.18927154002042, 1.13101414491641, 1.07903093690508, 1.03250394846128, 0.99067817010205, 0.72726990365805, 0.59296269853086, 0.50904351473251
2.00000000000000, 1.67159217231149, 1.66851732099073, 1.66495444954821, 1.66093709071991, 1.65652221628315, 1.65175011168897, 1.58997120290156, 1.51367009947956, 1.43379167617704, 1.35748470845806, 1.28792538998434, 1.22559571850230, 1.16988828908363, 1.11994413839453, 1.07497187741249, 0.78969935521543, 0.64302753151383, 0.55063600368958
2.50000000000000, 1.78231478297761, 1.77906586094209, 1.77527835232689, 1.77099407373490, 1.76627243271982, 1.76116363540658, 1.69509412158837, 1.61414838440633, 1.52986592357752, 1.44948689709729, 1.37619493443295, 1.31043480216733, 1.25180114145902, 1.19871392221888, 1.15103929760974, 0.84668279202717, 0.68880147715231, 0.58895720737407
3.00000000000000, 1.87243996290673, 1.86904200974879, 1.86506490699808, 1.86055990686733, 1.85558686741767, 1.85020279954987, 1.78069631874542, 1.69603439642387, 1.60821985103317, 1.52457418967856, 1.44828039599410, 1.37976404295784, 1.31859232350334, 1.26315842525276, 1.21330791909556, 0.89350853744882, 0.72650047117274, 0.62056376327188


==> anc/Polarized/EnhancementFactors/rS_2.0.txt <==
s,  t = 0.05,  t = 0.06,  t = 0.07,  t = 0.08,  t = 0.09,  t = 0.1,  t = 0.2,  t = 0.3,  t = 0.4,  t = 0.5,  t = 0.6,  t = 0.7,  t = 0.8,  t = 0.9,  t = 1.0,  t = 2.0,  t = 3.0,  t=4.0
0.00000000000000, 1.36212373681994, 1.36117573634914, 1.36005729209019, 1.35876719545077, 1.35730363593487, 1.35566452182559, 1.32943802041180, 1.28756785577297, 1.23725788858860, 1.18598068641396, 1.13779185374776, 1.09381798133572, 1.05391861120592, 1.01763406888956, 0.98450406883614, 0.76338818382800, 0.64277055140709, 0.56415206040843
0.50000000000000, 1.37091822974155, 1.36992411501410, 1.36875031018295, 1.36739909048277, 1.36586889350509, 1.36415863985449, 1.33710919116108, 1.29440736126385, 1.24337334298889, 1.19148421387494, 1.14278550363811, 1.09838486235807, 1.05812492681764, 1.02153405894239, 0.98814207406881, 0.76562240875403, 0.64443378979370, 0.56549884355426
1.00000000000000, 1.43644173896809, 1.43498966947173, 1.43330401456499, 1.43139866975325, 1.42928791628813, 1.42697500714065, 1.39383960750037, 1.34595526232036, 1.29078042552229, 1.23554497954858, 1.18409319435711, 1.13737670160378, 1.09530922199025, 1.05682354344648, 1.02191858440104, 0.79010097554987, 0.66425821264595, 0.58209069190504
1.50000000000000, 1.55178479592046, 1.55003034511520, 1.54799500397797, 1.54569979384151, 1.54317034667543, 1.54041744187518, 1.50255160793459, 1.45024389114395, 1.39112062927580, 1.33232802534614, 1.27764054927515, 1.22795459286589, 1.18314378490755, 1.14211350108270, 1.10483583129162, 0.85561869249977, 0.71890512339022, 0.62915684935264
2.00000000000000, 1.67532904049713, 1.67351512374311, 1.67139027621558, 1.66898065238759, 1.66631236001927, 1.66340170592603, 1.62328526733371, 1.56827545691954, 1.50638539378713, 1.44487066296330, 1.38754814074253, 1.33532826784057, 1.28808832785750, 1.24473653449015, 1.20523670335897, 0.93835472411199, 0.78953752537664, 0.69091591910975
2.50000000000000, 1.78473458670889, 1.78288862600615, 1.78070919302357, 1.77822968233782, 1.77547357109788, 1.77246224036155, 1.73079279740077, 1.67377255642204, 1.60974802460571, 1.54609311333126, 1.48667439018378, 1.43242066922920, 1.38321680781403, 1.33797513291565, 1.29665760938934, 1.01496331641727, 0.85563718198056, 0.74932713820236
3.00000000000000, 1.87429970182849, 1.87242626919706, 1.87019929939174, 1.86766143475746, 1.86483205476409, 1.86173685016380, 1.81880778221533, 1.76013912450186, 1.69436135975247, 1.62895003013897, 1.56781773992795, 1.51190744790279, 1.46110939251086, 1.41433806590884, 1.37155556575824, 1.07799471147170, 0.91015594101357, 0.79746606102428


==> anc/Polarized/EnhancementFactors/rS_4.0.txt <==
s,  t = 0.05,  t = 0.06,  t = 0.07,  t = 0.08,  t = 0.09,  t = 0.1,  t = 0.2,  t = 0.3,  t = 0.4,  t = 0.5,  t = 0.6,  t = 0.7,  t = 0.8,  t = 0.9,  t = 1.0,  t = 2.0,  t = 3.0,  t=4.0
0.00000000000000, 1.40996345121161, 1.40947193157482, 1.40888892097884, 1.40821029750389, 1.40743068699938, 1.40654389116880, 1.39051264166720, 1.36056720034122, 1.32149570298039, 1.28031874403307, 1.24110079361837, 1.20493541357037, 1.17166918890484, 1.14090513183412, 1.11230196767011, 0.90696850826040, 0.78486829813716, 0.70175944198547
0.50000000000000, 1.41463464988751, 1.41414359829931, 1.41355934180397, 1.41287820146626, 1.41209628886188, 1.41120685641368, 1.39513025443681, 1.36511976078283, 1.32597762009755, 1.28473061325650, 1.24544546941903, 1.20921709323440, 1.17589170703471, 1.14507224686859, 1.11641692201398, 0.91068350823358, 0.78829135534012, 0.70494593120257
1.00000000000000, 1.46227841305921, 1.46171432598184, 1.46103962856177, 1.46025717330670, 1.45936350792104, 1.45851943521293, 1.44087714442846, 1.40941703602056, 1.36893714477388, 1.32648101660049, 1.28610749677030, 1.24889286009986, 1.21466713199273, 1.18302255287225, 1.15360339614555, 0.94228513823225, 0.81630047989719, 0.73026267353195
1.50000000000000, 1.56388492761942, 1.56333684525338, 1.56266442581740, 1.56187820406872, 1.56097126381352, 1.56010483485264, 1.54194426138112, 1.50958242226103, 1.46803528441285, 1.42444910519267, 1.38294122253274, 1.34423883649115, 1.30929302382215, 1.27658769118098, 1.24613945979901, 1.02598110674406, 0.89299751568742, 0.80127623845543
2.00000000000000, 1.68128600906108, 1.68072862908879, 1.68003264553934, 1.67921415646725, 1.67826338515510, 1.67734617795064, 1.65840781725656, 1.62496070723184, 1.58222002798405, 1.53742114202504, 1.49473108678612, 1.45488567852972, 1.41884261305958, 1.38508641303414, 1.35362701340940, 1.12515787728305, 0.98519963271010, 0.88769059866808
2.50000000000000, 1.78814873338439, 1.78757943114365, 1.78685197467391, 1.78599035522570, 1.78498100409561, 1.78399581144669, 1.76404637784480, 1.72920036847603, 1.68493903507894, 1.63857767902592, 1.59441201564927, 1.55330137739105, 1.51576822748995, 1.48075131047518, 1.44809974089301, 1.21043581211505, 1.06394352316247, 0.96112572384874
3.00000000000000, 1.87659365277045, 1.87603080002711, 1.87528769702948, 1.87439911441510, 1.87334751361195, 1.87230933110777, 1.85151653391006, 1.81539097706812, 1.76964919259859, 1.72177164182037, 1.67611305139757, 1.63367162481126, 1.59468150539442, 1.55838833162359, 1.52453460852065, 1.27792876930105, 1.12558204582590, 1.01817544785146


==> anc/Polarized/Parameters/rS_0.1.txt <==
s, A1, Sigma1, A2, Sigma2
0.00000000000000, 135.39366856707926, 0.04542288497267, -231.23304571813134, 0.08388740995526
0.50000000000000, 126.17959462718184, 0.04838729581788, -12.82212943707572, 0.16197335902119
1.00000000000000, 109.03110343300251, 0.05650496162081, -4.53014254238652, 0.26395167709347
1.50000000000000, 98.72005259181699, 0.06491603950888, -3.70472619774594, 0.33021949770078
2.00000000000000, 93.68718730090340, 0.07159571359656, -3.42723452148992, 0.36373411038491
2.50000000000000, 91.19097293126643, 0.07644208420973, -3.22631838021346, 0.36930086959254
3.00000000000000, 89.86498259604281, 0.07988956865451, -3.07133777358988, 0.35677035643678


==> anc/Polarized/Parameters/rS_0.5.txt <==
s, A1, Sigma1, A2, Sigma2
0.00000000000000, 4.68645462288934, 0.21412493895926, -21.85269442010812, 0.19563574779854
0.50000000000000, 4.33519428332301, 0.23116984700284, -16.15852768771231, 0.20901657637501
1.00000000000000, 3.58821899165023, 0.29956294874665, -6.67890594633193, 0.25954769040536
1.50000000000000, 3.39338690445571, 0.37335657935204, -4.20907477375105, 0.29904995929671
2.00000000000000, 3.44766758845549, 0.43026350058201, -3.68958979310317, 0.31312977493587
2.50000000000000, 3.55053260026716, 0.47055426852684, -3.79962916245214, 0.30875612037096
3.00000000000000, 3.64609203321194, 0.49876609203303, -4.29961790560111, 0.29457650451093


==> anc/Polarized/Parameters/rS_1.0.txt <==
s, A1, Sigma1, A2, Sigma2
0.00000000000000, 1.09010983347001, 0.38556838056112, -14.50714413529938, 0.24965401136975
0.50000000000000, 0.98790563771344, 0.42260138508514, -13.22828226835733, 0.25461660366398
1.00000000000000, 0.77496303765735, 0.60710836880401, -8.58127978483253, 0.28016982207471
1.50000000000000, 0.78802015281872, 0.81197522434016, -6.14667357646517, 0.30374177795720
2.00000000000000, 0.87033360638019, 0.96582836959937, -5.58399811084614, 0.31124714023900
2.50000000000000, 0.95006850695914, 1.07285399871951, -5.99351568861721, 0.30528789984309
3.00000000000000, 1.01412281140015, 1.14672170972620, -7.12235715891700, 0.29205612376725


==> anc/Polarized/Parameters/rS_2.0.txt <==
s, A1, Sigma1, A2, Sigma2
0.00000000000000, 0.28656715265738, 0.53315613401377, -9.60392150205429, 0.31586240785962
0.50000000000000, 0.22398312617628, 0.63249287884445, -9.32738056262081, 0.31762287235766
1.00000000000000, 0.13253178793497, 1.23716884336356, -8.22139127579609, 0.32553159950071
1.50000000000000, 0.16457533348071, 1.89857327774590, -7.46274882318803, 0.33229476897729
2.00000000000000, 0.21605302350692, 2.37759601069706, -7.40930684676213, 0.33274954973525
2.50000000000000, 0.26074733988140, 2.70538211671472, -8.21157302745990, 0.32501445147391
3.00000000000000, 0.29548547590122, 2.93093616379794, -9.78100705486168, 0.31256533325228


==> anc/Polarized/Parameters/rS_4.0.txt <==
s, A1, Sigma1, A2, Sigma2
0.00000000000000, -0.00674811694826, 10.34331285392241, -5.24059158648062, 0.41227868441783
0.50000000000000, -0.00567969890785, 9.47064052866429, -5.28013516646045, 0.41157584499712
1.00000000000000, 0.00688815843676, 3.54279784965570, -5.52532393803488, 0.40887846828885
1.50000000000000, 0.02723787809560, 8.53510523081986, -6.13367553380893, 0.39925709712912
2.00000000000000, 0.06195321475665, 13.06715370796622, -6.70264659927113, 0.39150157360412
2.50000000000000, 0.12742240982645, 18.90876104863893, -7.66985129858445, 0.38017599408547
3.00000000000000, 0.30032388128474, 29.29919253814345, -9.24747705356573, 0.36526756101541


==> anc/Unpolarized/EnhancementFactors/rS_0.1.txt <==
s,  t = 0.05,  t = 0.06,  t = 0.07,  t = 0.08,  t = 0.09,  t = 0.1,  t = 0.2,  t = 0.3,  t = 0.4,  t = 0.5,  t = 0.6,  t = 0.7,  t = 0.8,  t = 0.9,  t = 1.0,  t = 2.0,  t = 3.0,  t=4.0
0.00000000000000, 1.02118939505911, 1.01892691659876, 1.01627222646883, 1.01323577058739, 1.00983011466571, 1.00607001298474, 0.95348048803525, 0.88881905469315, 0.82572246925632, 0.76837419079719, 0.71733812848615, 0.67220082460624, 0.63231899241152, 0.59702659731849, 0.56570125858626, 0.38013766005495, 0.29468341898343, 0.24445860562378
0.20000000000000, 1.02444177951247, 1.02216572142759, 1.01949579440515, 1.01644153361184, 1.01301622433311, 1.00923468595158, 0.95637251158210, 0.89142028781278, 0.82806385213146, 0.77049328843050, 0.71926630871807, 0.67397133003085, 0.63395227278466, 0.59854164356317, 0.56711349581638, 0.38097556587825, 0.29528117386538, 0.24492116657194
0.40000000000000, 1.04437270273032, 1.04201218799967, 1.03924776806154, 1.03608322514458, 1.03253564715422, 1.02862132513007, 0.97406794165536, 0.90731797559705, 0.84235707976477, 0.78342332438789, 0.73104419890745, 0.68476451135200, 0.64390631129744, 0.60777296566354, 0.57571713567869, 0.38607923673609, 0.29891261897645, 0.24774239314713
0.60000000000000, 1.07753144719479, 1.07503637908234, 1.07212121999093, 1.06878038718875, 1.06503771718099, 1.06091088028190, 1.00365306608295, 0.93402187923144, 0.86648639216134, 0.80534714358354, 0.75109313296520, 0.70321661461698, 0.66098556987610, 0.62366542236506, 0.59057426187556, 0.39507284517153, 0.30537550418538, 0.25279411743783
0.80000000000000, 1.12172829923964, 1.11905605851523, 1.11594273574664, 1.11237006491613, 1.10836924357367, 1.10396243060984, 1.04312865902879, 0.96968461033321, 0.89876955734491, 0.83472125305103, 0.77799498460910, 0.72801420891520, 0.68397161722888, 0.64508366261992, 0.61062318489690, 0.40732267966787, 0.31422416044337, 0.25973314541265
1.00000000000000, 1.17348822898200, 1.17061373787539, 1.16727465510802, 1.16343725443521, 1.15913915194814, 1.15441139556664, 1.08944529548333, 1.01160065874133, 0.93676121350615, 0.86935324525825, 0.80976727428018, 0.75734745145084, 0.71120361786405, 0.67049466542386, 0.63444152441740, 0.42201388825478, 0.32489167185653, 0.26812606885324
1.20000000000000, 1.22621867965514, 1.22314992184346, 1.21959424591097, 1.21550190824084, 1.21091610244553, 1.20586782889850, 1.13687822375972, 1.05470604382642, 0.97598574764913, 0.90523801325679, 0.84279565403294, 0.78792834091379, 0.73966762155009, 0.69711666778052, 0.65944702644736, 0.43763749298860, 0.33630597678494, 0.27713807226932
1.40000000000000, 1.27951833482048, 1.27626333648875, 1.27250029403815, 1.26869419727068, 1.26329647491290, 1.25794622954658, 1.18497682951204, 1.09849920995035, 1.01590378615988, 0.94181820443140, 0.87651491821853, 0.81919854431973, 0.76880355931290, 0.72439793573068, 0.68509908712458, 0.45378094052868, 0.34814552023132, 0.28650777866984
1.60000000000000, 1.32896684307299, 1.32553942987555, 1.32159579178299, 1.31756984756752, 1.31193131368148, 1.30632454214698, 1.22981324973267, 1.13947491723996, 1.05338142044403, 0.97626130503485, 0.90834436934255, 0.84877472105765, 0.79642065494864, 0.75030132703694, 0.70949210747221, 0.46926732426200, 0.35954727725896, 0.29555072787873
1.80000000000000, 1.37556649232158, 1.37199549043991, 1.36789211926705, 1.36367012048472, 1.35781471945453, 1.35196842757907, 1.27222207506053, 1.17829952564246, 1.08894680367451, 1.00899199960449, 0.93862388682313, 0.87694584129473, 0.82275195883257, 0.77502087292520, 0.73278948154972, 0.48413945652038, 0.37052786297922, 0.30427482633647
2.00000000000000, 1.41775428745714, 1.41406005402263, 1.40981953323087, 1.40542837236428, 1.39938508007592, 1.39333071782710, 1.31074330803603, 1.21365556776917, 1.12140094385081, 1.03891030510453, 0.96634836409248, 0.90277012237694, 0.84691776609820, 0.79773057346346, 0.75421197091486, 0.49788753970618, 0.38070449777801, 0.31237771293960
2.20000000000000, 1.45558047600940, 1.45149795441599, 1.44714045617976, 1.44261433408646, 1.43639975404262, 1.43016625796419, 1.34511404148009, 1.24525664453623, 1.15045545839716, 1.06573311174399, 0.99123370769621, 0.92597364807535, 0.86865051638873, 0.81816815575819, 0.77350612012081, 0.51032117473081, 0.38992303691715, 0.31971878325848
2.40000000000000, 1.48947005739432, 1.48529754764758, 1.48083544674372, 1.47618870282536, 1.46983399121618, 1.46344473606084, 1.37621841025431, 1.27389551602702, 1.17681637983979, 1.09009546709839, 1.01385643743935, 0.94708368254215, 0.88843643168533, 0.83678801776510, 0.79109276678705, 0.52169555785496, 0.39837378922227, 0.32645716233316
2.60000000000000, 1.51947465168571, 1.51522661528681, 1.51092495907405, 1.50592807004176, 1.49945410181074, 1.49293211125353, 1.40382521490787, 1.29934826456743, 1.20027320982727, 1.11179232415853, 1.03402766049107, 0.96642195837915, 0.90609639702406, 0.85341681489992, 0.80680706530311, 0.53189384563932, 0.40596331639011, 0.33251526019624
2.80000000000000, 1.54594934307388, 1.54163564857933, 1.53684200290418, 1.53217171155492, 1.52559399416802, 1.51895628209505, 1.42821290602270, 1.32185827877016, 1.22103727051797, 1.13101589486935, 1.05190632420987, 0.98312783720916, 0.92177300000098, 0.86818485978186, 0.82076856073310, 0.54097412318847, 0.41272728271426, 0.33791690878941
3.00000000000000, 1.56932033694524, 1.56494964753540, 1.56009197563848, 1.55534186565111, 1.54867387678727, 1.54193534180413, 1.44976427131142, 1.34176621374174, 1.23941587650889, 1.14804208760617, 1.06775027027583, 0.99793959525614, 0.93567866115006, 0.88128889139896, 0.83316094779398, 0.54904916081929, 0.41874752634114, 0.34273041443280
3.20000000000000, 1.58997270866136, 1.58555316993492, 1.58064061302047, 1.57582182787562, 1.56907587610054, 1.56223926498087, 1.46883490292099, 1.35939718351923, 1.25570296515682, 1.16313995338718, 1.08180716967880, 1.01108560082990, 0.94802471705257, 0.89293088471132, 0.84417193392662, 0.55623787559272, 0.42411240399169, 0.34701943283494
3.40000000000000, 1.60826285934067, 1.60380126288377, 1.59884144581987, 1.59396332416109, 1.58714977525919, 1.58023753938171, 1.48574525985895, 1.37504235027820, 1.27016437103101, 1.17655183947933, 1.09429959295392, 1.02277389783459, 0.95900565842154, 0.90328601193015, 0.85397050991272, 0.56264688153873, 0.42889971081185, 0.35084880154954
3.60000000000000, 1.62448502710662, 1.61998708953767, 1.61497749298821, 1.61005686735941, 1.60318452625439, 1.59620645703472, 1.50076052692826, 1.38894336029525, 1.28302063276448, 1.18848063925374, 1.10541500088125, 1.03317758080446, 0.96878278094407, 0.91250851621854, 0.86269953479747, 0.56836543942349, 0.43317472854685, 0.35427006492922
3.80000000000000, 1.63895712461547, 1.63443732691943, 1.62939209940935, 1.62442642138053, 1.61750248061045, 1.61046669601607, 1.51417807636432, 1.40137245681316, 1.29452121644033, 1.19915599433821, 1.11536608775196, 1.04249436098044, 0.97754086785808, 0.92077183374731, 0.87052364655960, 0.57349753732478, 0.43701401308846, 0.35734391198827
4.00000000000000, 1.65189971286795, 1.64735209520091, 1.64227565531620, 1.63727041299371, 1.63030105507889, 1.62321433003185, 1.52617967655013, 1.41249571483396, 1.30481800898315, 1.20871749126569, 1.12428174975446, 1.05084403860787, 0.98539179641264, 0.92818088616195, 0.87753919616760, 0.57810570108901, 0.44046348359836, 0.36010669290104
4.20000000000000, 1.66342340910705, 1.65885153467187, 1.65374786286861, 1.64870800882392, 1.64169882194719, 1.63456760464751, 1.53687443570766, 1.42241260010638, 1.31400177038999, 1.21724836065739, 1.13223875103084, 1.05829787011412, 0.99240196446864, 0.93480021964274, 0.88380586730881, 0.58222700937762, 0.44356028696482, 0.36257974051021
4.40000000000000, 1.67374589371709, 1.66915258746412, 1.66402484805656, 1.65895435854005, 1.65190987189210, 1.64473941392278, 1.54646017745299, 1.43130463202976, 1.32223920570840, 1.22490237135155, 1.13937964532620, 1.06498860835898, 0.99869569430290, 0.94074190914047, 0.88943385963427, 0.58593146360921, 0.44633615485712, 0.36480439710661
4.60000000000000, 1.68319251323772, 1.67857879746438, 1.67342881541729, 1.66832857790202, 1.66125095182389, 1.65404250911301, 1.55522333202942, 1.43943223707946, 1.32976823978371, 1.23245797057907, 1.14590641846296, 1.07110387418651, 1.00444798325819, 0.94617231144525, 0.89457738118803, 0.58931546622514, 0.44887088440199, 0.36683519606622
4.80000000000000, 1.69156778962986, 1.68693619532021, 1.68176608158248, 1.67664039386922, 1.66953365357646, 1.66292858759910, 1.56299659148994, 1.44664393576819, 1.33645052887344, 1.23866829907388, 1.15170152881487, 1.07653468487813, 1.00955703654420, 0.95099610359876, 0.89914688058193, 0.59232407716099, 0.45112529496921, 0.36864182592326
5.00000000000000, 1.69912936905379, 1.69448181108213, 1.68929372151786, 1.68414527781357, 1.67701247151751, 1.67036645777776, 1.57001787804914, 1.45315978572303, 1.34248944852515, 1.24428180762708, 1.15694437511419, 1.08144500833788, 1.01417716299073, 0.95535882471063, 0.90328005735450, 0.59504726133581, 0.45316653494306, 0.37027796940917


==> anc/Unpolarized/EnhancementFactors/rS_0.5.txt <==
s,  t = 0.05,  t = 0.06,  t = 0.07,  t = 0.08,  t = 0.09,  t = 0.1,  t = 0.2,  t = 0.3,  t = 0.4,  t = 0.5,  t = 0.6,  t = 0.7,  t = 0.8,  t = 0.9,  t = 1.0,  t = 2.0,  t = 3.0,  t=4.0
0.00000000000000, 1.08170759488636, 1.08084528843086, 1.07980978289005, 1.07859469213773, 1.07719417588867, 1.07560346908118, 1.04950225122367, 1.01072192635665, 0.96789949465686, 0.92534748352608, 0.88480899801397, 0.84698938208990, 0.81211218657348, 0.78014426073531, 0.75091660866677, 0.56044804451455, 0.46044001504154, 0.39680290458578
0.20000000000000, 1.08257019418207, 1.08170479110038, 1.08066572032615, 1.07944660322540, 1.07804176286720, 1.07644631895442, 1.05028724160165, 1.01144538566462, 0.96856658599052, 0.92596498772512, 0.88538332576115, 0.84752606451465, 0.81261590599614, 0.78061892388629, 0.75136554651789, 0.56074284368817, 0.46066254479075, 0.39698292252988
0.40000000000000, 1.09141452037064, 1.09051690919223, 1.08944064015567, 1.08817961487962, 1.08672967238980, 1.08508286721116, 1.05832240457097, 1.01884614331656, 0.97538681307839, 0.93227621537444, 0.89125058835925, 0.85301056383918, 0.81776577982768, 0.78547057726972, 0.75595509193526, 0.56376385237961, 0.46294786640819, 0.39883449450139
0.60000000000000, 1.11384671544840, 1.11286990194005, 1.11169581130293, 1.11033084725371, 1.10876502042134, 1.10699558635767, 1.07872230375797, 1.03765546133313, 0.99275843478496, 0.94838791966855, 0.90627341078592, 0.86708392065971, 0.83100635444528, 0.79798069463801, 0.76781384732128, 0.57170139191534, 0.46900870296683, 0.40377397254485
0.80000000000000, 1.14861853254872, 1.14751906249298, 1.14620434277626, 1.14468009983452, 1.14294416497064, 1.14098764078096, 1.11044956771456, 1.06702243736496, 1.01999486477076, 0.97377074854461, 0.93004495987857, 0.88944644751467, 0.85213739815926, 0.81801918961987, 0.78687938803382, 0.58496053378770, 0.47912249838762, 0.41229766078499
1.00000000000000, 1.19196669508321, 1.19073003954222, 1.18925826965626, 1.18755487725667, 1.18562375293536, 1.18345341196878, 1.15031038596299, 1.10415737818141, 1.05466772169211, 1.00627513091885, 0.96066249474052, 0.91839541343960, 0.87962129190958, 0.84419046277198, 0.81188200354868, 0.60253677448616, 0.49289129091164, 0.42369542127637
1.20000000000000, 1.23979874395875, 1.23844006054005, 1.23681871805375, 1.23494382877092, 1.23282812252405, 1.23045220887796, 1.19474817688779, 1.14586621995278, 1.09387431025126, 1.04326245025700, 0.99568770231355, 0.95168342867455, 0.91134875733109, 0.87451687959920, 0.84094925313636, 0.62341120557571, 0.50941632973432, 0.43746162452422
1.40000000000000, 1.28862793931192, 1.28716354876488, 1.28541504346297, 1.28339637357960, 1.28112298937526, 1.27856922823237, 1.24058156227595, 1.18918448802867, 1.13484187625815, 1.08211240101655, 1.03264238792209, 0.98694603335895, 0.94507605186706, 0.90686345212013, 0.87203267930799, 0.64612200590094, 0.52755094145016, 0.45265038365569
1.60000000000000, 1.33608040835576, 1.33466046002474, 1.33269183921935, 1.33055613546457, 1.32815093433804, 1.32545186410820, 1.28552110536715, 1.23190510729370, 1.17544594605944, 1.12078183517561, 1.06955855525650, 1.02228116493797, 0.97897313467254, 0.93945075474277, 0.90341942155527, 0.66937734518626, 0.54625682136058, 0.46839533901534
1.80000000000000, 1.38062632118736, 1.37914421424257, 1.37709634231331, 1.37487238797296, 1.37236659686781, 1.36954869320406, 1.32799849196411, 1.27247185626053, 1.21415361928936, 1.15777220544850, 1.10497542099444, 1.05626725431292, 1.01164895871187, 0.97092267846687, 0.93379189323287, 0.69214065740587, 0.56467882202982, 0.48395121568602
2.00000000000000, 1.42153711715318, 1.42000755525242, 1.41790140737850, 1.41560683671119, 1.41302065477734, 1.41010849045780, 1.36740328052984, 1.31006445572318, 1.25013843759697, 1.19224986251281, 1.13806879151028, 1.08808622490255, 1.04229710717402, 1.00066268856586, 0.96236609961296, 0.71376356206925, 0.58226863250376, 0.49886502495744
2.20000000000000, 1.45861317266486, 1.45704690531392, 1.45489709880496, 1.45254658974441, 1.44989379045337, 1.44690832037754, 1.40309094867995, 1.34436964270708, 1.28306162105756, 1.22386459345391, 1.16846971648397, 1.11736625494407, 1.07054026975396, 1.02795227363065, 0.98876805639900, 0.73390216025797, 0.59872357659484, 0.51285181689767
2.40000000000000, 1.49179055198830, 1.49019556186545, 1.48800977539150, 1.48561465368830, 1.48291129454985, 1.47986566325769, 1.43512692138450, 1.37523617360747, 1.31274344728503, 1.25241824947674, 1.19597038002880, 1.14387808421908, 1.09615822513262, 1.05272943845357, 1.01276161117904, 0.75233265669419, 0.61383929380209, 0.52572619631842
2.60000000000000, 1.52131382307082, 1.51969599838953, 1.51748139354799, 1.51504591548270, 1.51230294808549, 1.50920751392311, 1.46370268686613, 1.40282037549405, 1.33931342239343, 1.27801606575217, 1.22065631237208, 1.16771461630910, 1.11920473049911, 1.07504150948944, 1.03439473233789, 0.76903718586927, 0.62781737389013, 0.53746916549842
2.80000000000000, 1.54742763564298, 1.54579331719716, 1.54355540093239, 1.54109068633137, 1.53831332615590, 1.53517499146684, 1.48903193800570, 1.42730868153286, 1.36293443930771, 1.30079980394841, 1.24265383745037, 1.18897612854085, 1.13978168524522, 1.09497513481023, 1.05373268308014, 0.78404656190290, 0.64020218934459, 0.54805877837599
3.00000000000000, 1.57053239776439, 1.56888304811612, 1.56662610939364, 1.56413723496108, 1.56133216166423, 1.55815908114443, 1.51147682411181, 1.44903633485050, 1.38391717466909, 1.32106106984738, 1.26223294652736, 1.20793038450511, 1.15812386405392, 1.11275713081289, 1.07099333870116, 0.79750150588113, 0.65133004366598, 0.55759447081517
3.20000000000000, 1.59125706024625, 1.58959295983472, 1.58732161375697, 1.58481208484969, 1.58198263576188, 1.57878037117111, 1.53163110957632, 1.46856464206496, 1.40279215720109, 1.33930238895380, 1.27987104762302, 1.22498600072983, 1.17466603837613, 1.12880664215155, 1.08657730376055, 0.80989833097218, 0.66142748058852, 0.56626235627852
3.40000000000000, 1.60937922855600, 1.60770473835208, 1.60542008619142, 1.60289363859806, 1.60004414345675, 1.59681776805507, 1.54927730506677, 1.48568049716543, 1.41935111342565, 1.35531826113725, 1.29536975908130, 1.23999805598894, 1.18922141383421, 1.14293401787584, 1.10030432988767, 0.82066876600739, 0.67036943759117, 0.57394391608740
3.60000000000000, 1.62567185074701, 1.62398642090684, 1.62169016427317, 1.61914894267156, 1.61628195600718, 1.61303450636241, 1.56515085863626, 1.50108656349973, 1.43426467637442, 1.36974873891810, 1.30934261353039, 1.25353807202794, 1.20235482381013, 1.15568572458459, 1.11269796099168, 0.83041725197497, 0.67847291468161, 0.58091124466044
3.80000000000000, 1.63991531788643, 1.63822250850870, 1.63591672611930, 1.63336331445834, 1.63047985028955, 1.62721685124834, 1.57904398878307, 1.51458175149514, 1.44733842413730, 1.38240881127125, 1.32160754874290, 1.26544479421511, 1.21389487107948, 1.16689365866310, 1.12359742492535, 0.83901331936089, 0.68563106406430, 0.58707158543712
4.00000000000000, 1.65287170563405, 1.65117223150921, 1.64885595902506, 1.64629349849368, 1.64339704686401, 1.64012027210832, 1.59168595807493, 1.52686611934448, 1.45924343786347, 1.39394096450254, 1.33278317937047, 1.27626872219793, 1.22441558141374, 1.17711563622655, 1.13353977051855, 0.84686591438105, 0.69217569087026, 0.59270783024579
4.20000000000000, 1.66434608333046, 1.66264099272351, 1.66031748280232, 1.65774597970732, 1.65483817805376, 1.65154793154077, 1.60288999208250, 1.53775973510451, 1.46980649355400, 1.40417828713528, 1.34270843355052, 1.28590121758975, 1.23376634443260, 1.18620564009893, 1.14237978472928, 0.85386254170138, 0.69801505541795, 0.59774088615920
4.40000000000000, 1.67450684771533, 1.67279705018001, 1.67046744780977, 1.66788804148365, 1.66497085855505, 1.66166912476501, 1.61281866645540, 1.54741904039145, 1.47917779475581, 1.41326503933777, 1.35152203463422, 1.29445563643090, 1.24207601435618, 1.19428467680482, 1.15024155981232, 0.86009934685199, 0.70322387210943, 0.60223384897153
4.60000000000000, 1.68384087629372, 1.68212858800186, 1.67979146086280, 1.67720476355350, 1.67427894948548, 1.67096666993941, 1.62194004796857, 1.55629423896004, 1.48778971821146, 1.42161674663553, 1.35962385352410, 1.30233422292152, 1.24971659423993, 1.20171402769240, 1.15747195558827, 0.86583860834527, 0.70802056015364, 0.60637278252105
4.80000000000000, 1.69225223998367, 1.69053799896807, 1.68819596963738, 1.68560289403303, 1.68266952046493, 1.67934797930563, 1.63016566379950, 1.56430115567516, 1.49556210791566, 1.42915690749588, 1.36694069211669, 1.30943887267222, 1.25661953617645, 1.20842876066828, 1.16400806604514, 0.87103312265597, 0.71236704203092, 0.61012511205864
5.00000000000000, 1.69971124102545, 1.69799374140093, 1.69564754426883, 1.69304901392785, 1.69010915968261, 1.68677965147654, 1.63746228470432, 1.57140688180607, 1.50246248103905, 1.43585352459268, 1.37344239625085, 1.31575257311569, 1.26275653764699, 1.21439584596229, 1.16981987258433, 0.87566189452554, 0.71624132080119, 0.61347178104617


==> anc/Unpolarized/EnhancementFactors/rS_1.0.txt <==
s,  t = 0.05,  t = 0.06,  t = 0.07,  t = 0.08,  t = 0.09,  t = 0.1,  t = 0.2,  t = 0.3,  t = 0.4,  t = 0.5,  t = 0.6,  t = 0.7,  t = 0.8,  t = 0.9,  t = 1.0,  t = 2.0,  t = 3.0,  t=4.0
0.00000000000000, 1.12975818942457, 1.12941766793576, 1.12899223033543, 1.12847144911211, 1.12784464398004, 1.12710150065465, 1.11210001668871, 1.08541306009371, 1.05303214714853, 1.01878255704348, 0.98461847976630, 0.95160847027415, 0.92032189372526, 0.89100963355084, 0.86372273341380, 0.67572007945650, 0.56977425154348, 0.49948752414547
0.20000000000000, 1.13018162242986, 1.12984105067462, 1.12941472180279, 1.12889263345883, 1.12826424593813, 1.12751933250264, 1.11249505206626, 1.08578236729942, 1.05337662414770, 1.01910426162635, 0.98491969664520, 0.95189141445320, 0.92058853132159, 0.89126170274535, 0.86396175491986, 0.67587866627408, 0.56989432033291, 0.49958484321757
0.40000000000000, 1.13528338626429, 1.13494183037655, 1.13450450012467, 1.13396644766676, 1.13331878930969, 1.13255242102780, 1.11725208573623, 1.09022967582262, 1.05752645413935, 1.02298222201532, 0.98855366100505, 0.95530810406116, 0.92381152331360, 0.89431173396059, 0.86685691419992, 0.67781702263529, 0.57137099999395, 0.50078671661566
0.60000000000000, 1.15052334273882, 1.15017307406830, 1.14969840698625, 1.14910888193384, 1.14839979830151, 1.14756548671705, 1.13140869934699, 1.10344682616294, 1.06985750390045, 1.03451434963129, 0.99937571338399, 0.96550201209325, 0.93344643546016, 0.90345182147468, 0.87555336142566, 0.68376635282759, 0.57597177182973, 0.50456979381084
0.80000000000000, 1.17727779437356, 1.17689896335001, 1.17635118922974, 1.17566607637464, 1.17484487739414, 1.17388781917880, 1.15621852289298, 1.12665233807516, 1.09158729523161, 1.05493253829605, 1.01863702878428, 0.98374722316688, 0.95078953124899, 0.91998954551127, 0.89137094230870, 0.69502891574433, 0.58488875999534, 0.51201228255814
1.00000000000000, 1.21342278639450, 1.21299759329837, 1.21235473119343, 1.21154951330206, 1.21058905843627, 1.20948011352359, 1.18996009791379, 1.15845993282371, 1.12163000955801, 1.08341054488521, 1.04573165350261, 1.00961445960526, 0.97555955462464, 0.94377254063405, 0.91426080121480, 0.71202020268977, 0.59863486262586, 0.52363542333578
1.20000000000000, 1.25557498859404, 1.25510458948550, 1.25437317443829, 1.25345652950557, 1.25236674096426, 1.25111600474013, 1.22983062030905, 1.19644768158127, 1.15787171955464, 1.11807659166997, 1.07898410525117, 1.04158891711855, 1.00637726214998, 0.97353318715949, 0.94305225093176, 0.73425617255733, 0.61678420927887, 0.53913123840654
1.40000000000000, 1.30018035100303, 1.29967937097914, 1.29888228654657, 1.29788101032632, 1.29669146693271, 1.29532965917893, 1.27258829294584, 1.23757206995850, 1.19743258615895, 1.15619236874149, 1.11577298452006, 1.07715926755232, 1.04089124815834, 1.00694154548413, 0.97549638461706, 0.75973961524189, 0.63799219984458, 0.55737685378763
1.60000000000000, 1.34464878157683, 1.34413249865953, 1.34329217736712, 1.34223238197543, 1.34097204062847, 1.33952950681650, 1.31581122339228, 1.27928925133609, 1.23781103048625, 1.19530235517942, 1.15369539475467, 1.11397348411225, 1.07667060820515, 1.04175236118680, 1.00939937329260, 0.78686424941005, 0.66078858085918, 0.57711106392096
1.80000000000000, 1.38709178531954, 1.38657097207519, 1.38570356296323, 1.38460447041236, 1.38329495546964, 1.38179493289471, 1.35721268178290, 1.31959840223542, 1.27673272894722, 1.23341156963487, 1.19077460736155, 1.15007863488165, 1.11185620574276, 1.07606914810966, 1.04289516468346, 0.81405889121241, 0.68382653088937, 0.59715739996274
2.00000000000000, 1.42655419742978, 1.42603489403234, 1.42515059901053, 1.42402476201349, 1.42279296616312, 1.42113920302411, 1.39589360943525, 1.35745722857305, 1.31360663116119, 1.26937269585924, 1.22585508770750, 1.18431709879753, 1.14529262110676, 1.10874186017311, 1.07484135349253, 0.84030015308085, 0.70620111124107, 0.61670811339796
2.20000000000000, 1.46255261917717, 1.46203793792596, 1.46114294483295, 1.45999841162179, 1.45874131016954, 1.45705728061002, 1.43129670173259, 1.39214812306660, 1.34753067331930, 1.30253283436446, 1.25826827491707, 1.21600957549036, 1.17629347649313, 1.13917390856138, 1.10454532781794, 0.86492739651422, 0.72731096682369, 0.63521759448868
2.40000000000000, 1.49496733441156, 1.49445851773037, 1.49355668088146, 1.49239873811395, 1.49112276714900, 1.48941600826470, 1.46325047518622, 1.42352307844127, 1.37827245049958, 1.33263326465573, 1.28773705553582, 1.24486424787061, 1.20455514944841, 1.16686437585021, 1.13168647421665, 0.88759966886142, 0.74682814668295, 0.65237901085745
2.60000000000000, 1.52395800352623, 1.52345546213773, 1.52254919950696, 1.52138130835072, 1.52009090212824, 1.51836667188042, 1.49187756455011, 1.45167550207000, 1.40589771564109, 1.35971908324862, 1.31428741952049, 1.27089071439475, 1.23007308953244, 1.19189026050528, 1.15623731290934, 0.90823281832341, 0.76465210308915, 0.66818729646014
2.80000000000000, 1.54975058656650, 1.54925435760320, 1.54834509058784, 1.54716970533050, 1.54586806670758, 1.54413003441825, 1.51737929432695, 1.47678490731008, 1.43056594961620, 1.38393192293122, 1.33804524329155, 1.29420094835782, 1.25294695003678, 1.21434026691458, 1.17827677027332, 0.92684718272364, 0.78077810656211, 0.68242596401791
3.00000000000000, 1.57267882445285, 1.57218843723591, 1.57127720008032, 1.57009597859393, 1.56878540048130, 1.56703632067802, 1.54007060509366, 1.49914828416277, 1.45255675017676, 1.40553537234093, 1.35925953902559, 1.31503073110050, 1.27340048193730, 1.23442718050779, 1.19800760256773, 0.94357862663100, 0.79530700893417, 0.69527390771675
3.20000000000000, 1.59302961494272, 1.59254469922780, 1.59163212235095, 1.59044631065219, 1.58912849764822, 1.58737048486937, 1.56022659162556, 1.51902833442461, 1.47212048900753, 1.42476820657808, 1.37815834792073, 1.33359822099074, 1.29167207855278, 1.25235167152951, 1.21562272736184, 0.95856616512095, 0.80834670941639, 0.70685745204791
3.40000000000000, 1.61108916335570, 1.61060922111921, 1.60969581344884, 1.60850632827129, 1.60718253832924, 1.60541727931763, 1.57812423873904, 1.53669209170219, 1.48951407233267, 1.44187763962323, 1.39497978101593, 1.35013303994210, 1.30792479038695, 1.26832809345941, 1.23132962604781, 0.97196759922605, 0.82002552612041, 0.71720984565922
3.60000000000000, 1.62714173384432, 1.62666638340040, 1.62575236584551, 1.62455993029821, 1.62323123931445, 1.62145988504453, 1.59404097900391, 1.55240928614626, 1.50499906982178, 1.45711726743978, 1.40996981674188, 1.36487395653654, 1.32241991796486, 1.28258200328479, 1.24534780896956, 0.98395684216250, 0.83048831132632, 0.72649286549867
3.80000000000000, 1.64145252646544, 1.64098135961991, 1.64006698957067, 1.63887212112745, 1.63753935154761, 1.63576278050925, 1.60823662909344, 1.56643295792508, 1.51882156755798, 1.47072632779211, 1.42336110585102, 1.37804734953471, 1.33537789279270, 1.29532819860280, 1.25788673521607, 0.99470237973415, 0.83987675030974, 0.73482919430336
4.00000000000000, 1.65421686054138, 1.65374942602294, 1.65283484238949, 1.65163793539669, 1.65030168577875, 1.64852083803328, 1.62090234251834, 1.57894963926120, 1.53116308730697, 1.48288138889799, 1.43532543822209, 1.38982044856696, 1.34696161318477, 1.30672546655302, 1.26910129266791, 1.00432903442625, 0.84829591103206, 0.74230980741350
4.20000000000000, 1.66562978462642, 1.66516567456211, 1.66425101480638, 1.66305242643003, 1.66171323161408, 1.65992870890125, 1.63223090026675, 1.59014884563122, 1.54220945329761, 1.49376447224509, 1.44604105086960, 1.40036778483671, 1.35734201366000, 1.31694126428126, 1.27915558525748, 1.01297348780397, 0.85602122439720, 0.74903668030129
4.40000000000000, 1.67588169816222, 1.67542066741380, 1.67450600600563, 1.67330602661326, 1.67196428149431, 1.67017657939575, 1.64240958356498, 1.60021395203312, 1.55213984376435, 1.50355056022277, 1.45567883660471, 1.40985631107476, 1.36668227217697, 1.32613515962941, 1.28820572987258, 1.02076444349422, 0.86284640854330, 0.75510771889063
4.60000000000000, 1.68508804236706, 1.68462977853583, 1.68371515527327, 1.68251398867118, 1.68117003212302, 1.67937963060407, 1.65155238457966, 1.60925708477746, 1.56106426577789, 1.51234746797519, 1.46434442250827, 1.41838950645745, 1.37508377901111, 1.33440651885644, 1.29634913952647, 1.02778324662199, 0.86899949298265, 0.76058344751883
4.80000000000000, 1.69336477104301, 1.69290901376693, 1.69199449381318, 1.69079233194257, 1.68944652116899, 1.68765378132338, 1.65977413636017, 1.61739135309135, 1.56909385259138, 1.52026427024393, 1.47214481558427, 1.42607233718380, 1.38264950636310, 1.34185637505692, 1.30368496669692, 1.03411336290683, 0.87455258970472, 0.76552746523613
5.00000000000000, 1.70087579567275, 1.70042230441583, 1.69950783725802, 1.69830482123384, 1.69695735981616, 1.69516247791249, 1.66723609311227, 1.62477495568564, 1.57638351310981, 1.52745257111039, 1.47922838202877, 1.43305003396291, 1.38952166671636, 1.34862404044560, 1.31034973976757, 1.03986879508531, 0.87960385890282, 0.77002608270535


==> anc/Unpolarized/EnhancementFactors/rS_10.0.txt <==
s,  t = 0.05,  t = 0.06,  t = 0.07,  t = 0.08,  t = 0.09,  t = 0.1,  t = 0.2,  t = 0.3,  t = 0.4,  t = 0.5,  t = 0.6,  t = 0.7,  t = 0.8,  t = 0.9,  t = 1.0,  t = 2.0,  t = 3.0,  t=4.0
0.00000000000000, 1.40564073997854, 1.40578332842391, 1.40596099369606, 1.40617241815628, 1.40641408459391, 1.40668046516600, 1.40902972808579, 1.40809090240989, 1.40363366778850, 1.39597256629899, 1.38557096622240, 1.37314443416359, 1.35943732579530, 1.34506578314735, 1.33047649861180, 1.20198413679521, 1.10542626841636, 1.02889034349782
0.20000000000000, 1.40560513993655, 1.40574769270479, 1.40592534265577, 1.40613676169777, 1.40637843074061, 1.40664481967421, 1.40899448892847, 1.40805661373369, 1.40360073407565, 1.39594119349570, 1.38554129826779, 1.37311645731661, 1.35941099211070, 1.34504103379760, 1.33045322526433, 1.20197094923129, 1.10541793804539, 1.02888461390820
0.40000000000000, 1.40519513354555, 1.40533729236566, 1.40551468659880, 1.40572595100437, 1.40596753678341, 1.40623389544028, 1.40858558651779, 1.40765357750206, 1.40320651213039, 1.39545154589188, 1.38516936785732, 1.37275644927342, 1.35906281485723, 1.34470442768455, 1.33012762529646, 1.20172653811623, 1.10521909419839, 1.02871439000035
0.60000000000000, 1.40408545119388, 1.40422657803007, 1.40440328308820, 1.40461412959836, 1.40485548503337, 1.40512175378986, 1.40747837861576, 1.40656072964775, 1.40213498376446, 1.39440629574845, 1.38415248050375, 1.37176850948856, 1.35810408958766, 1.34377409785095, 1.32922439593568, 1.20102596687417, 1.10463594621175, 1.02820697658620
0.80000000000000, 1.40323102675962, 1.40337139302239, 1.40354741219252, 1.40375826409810, 1.40399954460444, 1.40426585499250, 1.40662806891758, 1.40572419617912, 1.40131820507739, 1.39361286130516, 1.38338396556928, 1.37102528980175, 1.35738573398396, 1.34307987868582, 1.32855299566318, 1.20052011477002, 1.10422184366348, 1.02785043975861
1.00000000000000, 1.40482992941431, 1.40497173981262, 1.40514912351123, 1.40536049849376, 1.40560230704429, 1.40586896727531, 1.40822886106159, 1.40731366113957, 1.40288931745629, 1.39526650972997, 1.38490541530302, 1.37251900064202, 1.35885110317882, 1.34451702022437, 1.32996250338772, 1.20170475770407, 1.10525782401866, 1.02877996400714
1.20000000000000, 1.41104242216821, 1.41119031739939, 1.41137225382929, 1.41158702734311, 1.41183134397313, 1.41210007563839, 1.41445429755938, 1.41349352645618, 1.40899709684336, 1.40126504988001, 1.39078561315701, 1.37827414886722, 1.36447786821451, 1.35001537415115, 1.33533524927190, 1.20607181214735, 1.10898874325627, 1.03207514311577
1.40000000000000, 1.42281443365538, 1.42297551378511, 1.42316953969752, 1.42339421452205, 1.42364743944288, 1.42392367762494, 1.42633116496281, 1.42536993061301, 1.42081238370299, 1.41296747879561, 1.40233035607150, 1.38963229371161, 1.37562854941183, 1.36104243071052, 1.34604138026679, 1.21473891293810, 1.11625446205395, 1.03837111081578
1.60000000000000, 1.43969447146965, 1.43986734689232, 1.44007808347301, 1.44031707968505, 1.44058392095793, 1.44087346589769, 1.44353794013410, 1.44278169506745, 1.43857348741412, 1.43109806628270, 1.42082488279617, 1.40845950721424, 1.39474522330518, 1.38041105543847, 1.36561851031426, 1.23465339763632, 1.13509777266223, 1.05585215673998
1.80000000000000, 1.46021790100667, 1.46039269601753, 1.46060313219375, 1.46083873832920, 1.46110019235047, 1.46138227235152, 1.46392293316979, 1.46301758780445, 1.45866062761328, 1.45104559859798, 1.44064241725078, 1.42815743958054, 1.41433357968974, 1.39989839491173, 1.38501334993295, 1.25337991538500, 1.15331228971039, 1.07354998047630
2.00000000000000, 1.48276213024307, 1.48293625041553, 1.48314386247984, 1.48337443668596, 1.48362908602450, 1.48390345293752, 1.48632994638812, 1.48528348151973, 1.48077957334610, 1.47301882271668, 1.46247278768936, 1.44984947207369, 1.43589086544680, 1.42132508800513, 1.40631298387015, 1.27355015586381, 1.17252642880871, 1.09200269757027
2.20000000000000, 1.50594839538270, 1.50612382016909, 1.50633033268104, 1.50655838074661, 1.50680924208813, 1.50707882973182, 1.50942478173357, 1.50827120383921, 1.50365150850977, 1.49577363311730, 1.48511040399663, 1.47237208964516, 1.45830024391212, 1.44362356757613, 1.42850276839081, 1.29475011226305, 1.19286404076993, 1.11156700122641
2.40000000000000, 1.52875168574754, 1.52892801629399, 1.52913390181449, 1.52935964330311, 1.52960697702648, 1.52987229904973, 1.53214081092642, 1.53088364894984, 1.52615145420411, 1.51815870340484, 1.50738054981324, 1.49452922813807, 1.48034595882274, 1.46556030937850, 1.45033245870871, 1.31560730563819, 1.21287916710324, 1.13082998712133
2.60000000000000, 1.55051693886450, 1.55069419094784, 1.55089923469187, 1.55112272740059, 1.55136630934671, 1.55162662369840, 1.55381523789171, 1.55245150176645, 1.54764708123558, 1.53949286263828, 1.52859671599120, 1.51562940056745, 1.50133182933453, 1.48643469822168, 1.47109701238845, 1.33538336943752, 1.23181063875651, 1.14901458623285
2.80000000000000, 1.57087034000589, 1.57104813003369, 1.57125231890818, 1.57147276269068, 1.57171222563859, 1.57196744511830, 1.57407133933184, 1.57259627161862, 1.56767136876623, 1.55939496970141, 1.54837619770568, 1.53528842100804, 1.52087225328381, 1.50585914223263, 1.49040819482693, 1.35367957732800, 1.24925290512527, 1.16571100848350
3.00000000000000, 1.58965348760201, 1.58983145780301, 1.59003400768364, 1.59025132881115, 1.59048635466226, 1.59073634894685, 1.59275078852673, 1.59115979679222, 1.58606673541721, 1.57770651623816, 1.56656065938411, 1.55334811643590, 1.53880922097788, 1.52367642443893, 1.50810830691790, 1.37034014403884, 1.26514763967032, 1.18076659256931
3.20000000000000, 1.60682903559597, 1.60700676229940, 1.60720760685645, 1.60742171263313, 1.60765195251377, 1.60789579612462, 1.60981636573122, 1.60810429470060, 1.60288113152140, 1.59438834528937, 1.58311040644295, 1.56976780693350, 1.55510127924982, 1.53984413607219, 1.52415441238489, 1.38531610153304, 1.27925089524351, 1.19412680008253
3.40000000000000, 1.62245192395062, 1.62262899374253, 1.62282811034203, 1.62303822944876, 1.62326337159913, 1.62350101771492, 1.62532372714619, 1.62348670922855, 1.61812991623516, 1.60950048284221, 1.59808584967598, 1.58460955251021, 1.56981140547496, 1.55442611603333, 1.53861096234089, 1.39867872776211, 1.29173468043338, 1.20587239268300
3.60000000000000, 1.63660862046179, 1.63678464284435, 1.63698133094193, 1.63718752212269, 1.63740738075994, 1.63763888546972, 1.63936125009985, 1.63739704640403, 1.63190397355897, 1.62313514471506, 1.61158115437759, 1.59796800388292, 1.58303534350645, 1.56751911575690, 1.55157629867558, 1.41053365673836, 1.30271029332199, 1.21611873436738
3.80000000000000, 1.64941491695181, 1.64958954632592, 1.64978393462141, 1.64998611622540, 1.65020087450239, 1.65042567907685, 1.65204745270680, 1.64995526793527, 1.64432448027384, 1.63541458827698, 1.62371947141028, 1.60996706175894, 1.59489763996512, 1.57924825557006, 1.56317541253540, 1.42100991745618, 1.31230871045381, 1.22499825856193
4.00000000000000, 1.66099021558629, 1.66116318052532, 1.66135553247696, 1.66155378396908, 1.66176305711487, 1.66198154085509, 1.66350397156385, 1.66128525120127, 1.65551796324022, 1.64646706911695, 1.63462985822011, 1.62073775762129, 1.60553047876898, 1.58974674166166, 1.57354242969682, 1.43024732239633, 1.32067383769401, 1.23265726101501
4.20000000000000, 1.67145919714138, 1.67163058586879, 1.67182058351585, 1.67201518453300, 1.67221955785739, 1.67243208611254, 1.67385924175838, 1.67151782904500, 1.66561664860438, 1.65642644764044, 1.64444826811765, 1.63041652415592, 1.61507126358244, 1.59915279842060, 1.58281691182182, 1.43838885109174, 1.32794951022276, 1.23923973582770
4.40000000000000, 1.68092568608286, 1.68109499123479, 1.68128330500729, 1.68147481214974, 1.68167493873681, 1.68188246017955, 1.68322192515688, 1.68076561685967, 1.67473663937411, 1.66541179303847, 1.65329608500043, 1.63912719446932, 1.62364556626235, 1.60759373706043, 1.59112708026599, 1.44557284614885, 1.33431035327077, 1.24489139147982
4.60000000000000, 1.68951566034487, 1.68968335208972, 1.68987068179753, 1.69006024243642, 1.69025712039478, 1.69046021342087, 1.69172460012463, 1.68916462050477, 1.68301771815719, 1.67356604051846, 1.66131903161458, 1.64701786506085, 1.63140421245470, 1.61522214618113, 1.59862705531974, 1.45196129524022, 1.33985807771395, 1.24977700824434
4.80000000000000, 1.69730688602478, 1.69747338826360, 1.69766103621292, 1.69786573903528, 1.69804450098541, 1.69824496277823, 1.69945126498371, 1.69680463030172, 1.69055410357310, 1.68098724924220, 1.66861840253882, 1.65419252618197, 1.63845277435523, 1.62214548727159, 1.60542652960424, 1.45767032065302, 1.34474065712426, 1.25401179751431
5.00000000000000, 1.70437230285953, 1.70453833322063, 1.70472725342230, 1.70493249047088, 1.70511172067661, 1.70531165384911, 1.70648366459052, 1.70377394885931, 1.69744067320792, 1.68777602871524, 1.67529986121882, 1.66076123150673, 1.64495300185247, 1.62848100360505, 1.61164500497874, 1.46283555365518, 1.34909799645302, 1.25773734644857


==> anc/Unpolarized/EnhancementFactors/rS_2.0.txt <==
s,  t = 0.05,  t = 0.06,  t = 0.07,  t = 0.08,  t = 0.09,  t = 0.1,  t = 0.2,  t = 0.3,  t = 0.4,  t = 0.5,  t = 0.6,  t = 0.7,  t = 0.8,  t = 0.9,  t = 1.0,  t = 2.0,  t = 3.0,  t=4.0
0.00000000000000, 1.19546942534509, 1.19548190520296, 1.19547645643578, 1.19544232926826, 1.19536774709575, 1.19524049851712, 1.18908200172692, 1.17326881798428, 1.15120292486296, 1.12579679930224, 1.09887258313658, 1.07165978663892, 1.04496757481745, 1.01927959641379, 0.99484461836341, 0.81525406285738, 0.70579817830745, 0.62972797706581
0.20000000000000, 1.19562026886660, 1.19563318356517, 1.19562798771659, 1.19559399967509, 1.19551949618230, 1.19539236315261, 1.18923385096228, 1.17341998839825, 1.15135272530409, 1.12594467052126, 1.09901810516219, 1.07180262594811, 1.04510756379482, 1.01941655083421, 0.99497848817365, 0.81535857010961, 0.70588068385251, 0.62979480570658
0.40000000000000, 1.19798563199370, 1.19800508240577, 1.19800346712623, 1.19797126264856, 1.19789757686524, 1.19777171779056, 1.19160635247934, 1.17577431933016, 1.15367609874460, 1.12822888036949, 1.10125762670066, 1.07399156868404, 1.04724466000606, 1.02149969121105, 0.99700765409882, 0.81690221249111, 0.70708138338707, 0.63075964864696
0.60000000000000, 1.20651542412981, 1.20655316624402, 1.20655791809602, 1.20652542213935, 1.20644766641395, 1.20631760230800, 1.20003230161390, 1.18400900962095, 1.16167544336729, 1.13596791997002, 1.10872656550268, 1.08118722766337, 1.05417412734741, 1.02816811181024, 1.00342694183783, 0.82142241895596, 0.71048369259200, 0.63345935439271
0.80000000000000, 1.22378477076564, 1.22383274809450, 1.22382211872238, 1.22376078548000, 1.22364577422086, 1.22347296756926, 1.21658505461378, 1.19980697291429, 1.17668965646603, 1.15022008449558, 1.12226180507760, 1.09405908619815, 1.06643597583980, 1.03987162836964, 1.01461960718915, 0.82925311344181, 0.71658327480558, 0.63850195007618
1.00000000000000, 1.25002899667884, 1.25005708946597, 1.24999554052218, 1.24986776840545, 1.24967605292465, 1.24941572819323, 1.24145400285421, 1.22350401625530, 1.19928446214172, 1.17181409539583, 1.14295693312304, 1.11394676258145, 1.08559666951645, 1.05837279863527, 1.03252180221912, 0.84311738901717, 0.72815291253687, 0.64852807481956
1.20000000000000, 1.28333487498752, 1.28334184167024, 1.28323716412106, 1.28305311462672, 1.28279537484233, 1.28246276083144, 1.27358379610881, 1.25463508248619, 1.22946799952834, 1.20112327828105, 1.17146371473779, 1.14171397025923, 1.11267881295077, 1.08481779210020, 1.05837114218564, 0.86452242130938, 0.74665584274823, 0.66492202969748
1.40000000000000, 1.32093247754014, 1.32093570454611, 1.32081188819828, 1.32060020980677, 1.32030821821297, 1.31993614016198, 1.31048812045725, 1.29084283033966, 1.26496835151852, 1.23593692145756, 1.20561889883764, 1.17524058670675, 1.14559124308525, 1.11717058265243, 1.09017544462174, 0.89188021482651, 0.77082256133085, 0.68664696234340
1.60000000000000, 1.36008417465603, 1.36009428488328, 1.35996600009431, 1.35974389210864, 1.35943673562569, 1.35904602903084, 1.34926719672569, 1.32915438749116, 1.30276924281260, 1.27321764312690, 1.24238243628176, 1.21149585620354, 1.18134945634342, 1.15244394248763, 1.12497683663137, 0.92260886311378, 0.79840951540072, 0.71172913544909
1.80000000000000, 1.39868906356531, 1.39870930706368, 1.39858213468893, 1.39835672822319, 1.39804285026092, 1.39764316789776, 1.38766559668042, 1.36723522569971, 1.34048188945052, 1.31054055314191, 1.27930662790433, 1.24801916530683, 1.21747337034077, 1.18817189443599, 1.16031391763868, 0.95439770444402, 0.82729551910447, 0.73822021894568
2.00000000000000, 1.43536341382776, 1.43539392835184, 1.43526955222680, 1.43504351705637, 1.43472643597332, 1.43432206749608, 1.42421743487996, 1.40356433253024, 1.37654060172645, 1.34630436518835, 1.31476194097507, 1.28315869522412, 1.25230758654305, 1.22267157865793, 1.19449359398880, 0.98555112128916, 0.85585387915592, 0.76462304802405
2.20000000000000, 1.46933089982239, 1.46937085704966, 1.46924962391538, 1.46902399774398, 1.46870530449857, 1.46829832289041, 1.45810774119504, 1.43729286645174, 1.40990795980820, 1.37960196445200, 1.34781749575762, 1.31596294618043, 1.28485482796216, 1.25500050624326, 1.22651754405661, 1.01501006215185, 0.88303064025262, 0.78982980663559
2.40000000000000, 1.50030386969507, 1.50035221708533, 1.50023396747132, 1.50000907413435, 1.49968944580664, 1.49928082202880, 1.48902745781787, 1.46808894546696, 1.44054454041041, 1.41005752443264, 1.37807791532851, 1.34601870959558, 1.31469957095705, 1.28462969084928, 1.25592814972202, 1.04223518211658, 0.90826652458363, 0.81329902591037
2.60000000000000, 1.52823763451831, 1.52829333709015, 1.52817777545185, 1.52795369472795, 1.52763345876541, 1.52722371032401, 1.51692194429666, 1.49588533330745, 1.46821222563399, 1.43757748371324, 1.40543724168734, 1.37320836810968, 1.34171327664965, 1.31146273252122, 1.28257718664286, 1.06701285139484, 0.93130020183221, 0.83477862443035
2.80000000000000, 1.55326250410469, 1.55332462235884, 1.55321142495532, 1.55298812760538, 1.55266743858191, 1.55225684477163, 1.54191593412518, 1.52079885962258, 1.49301911836697, 1.46226112537695, 1.42998612311761, 1.39761424674242, 1.36597029825293, 1.33556638685929, 1.30652417840135, 1.08934772096347, 0.95221195721186, 0.85422054924264
3.00000000000000, 1.57560487900031, 1.57567259032245, 1.57556143368575, 1.57533882129103, 1.57501771765049, 1.57460639719059, 1.56423210337281, 1.54304666758731, 1.51517609639189, 1.48431285705720, 1.45192251164689, 1.41942796881116, 1.38765609988388, 1.35712016100588, 1.32794287757689, 1.10936683473914, 0.97089652966427, 0.87169842651813
3.20000000000000, 1.59551008095915, 1.59558267550538, 1.59547328771218, 1.59525127890037, 1.59492979629636, 1.59451784441064, 1.58411471763030, 1.56287051632402, 1.53492178057595, 1.50396785077222, 1.47147797514692, 1.43887743256514, 1.40699489487109, 1.37634459888459, 1.34705019609757, 1.12725460671699, 0.98761353301745, 0.88735157978361
3.40000000000000, 1.61324461520731, 1.61332148606171, 1.61321362595765, 1.61299213143063, 1.61267027639675, 1.61225774194473, 1.60182904853222, 1.58053336257019, 1.55251630334098, 1.52148316068709, 1.48890635979131, 1.45621321930982, 1.42423398186976, 1.39348372557875, 1.36408690897402, 1.14322219767896, 1.00255036452778, 0.90134865014790
3.60000000000000, 1.62905142479265, 1.62913205291176, 1.62902551764748, 1.62880446318837, 1.62848224672436, 1.62806917092765, 1.61761763056770, 1.59627648338272, 1.56819927232626, 1.53709648110492, 1.50444329322304, 1.47166879340311, 1.43960460031244, 1.40876651691087, 1.37927970692889, 1.15747414520858, 1.01589245443324, 0.91385908113385
3.80000000000000, 1.64315026423984, 1.64323420383202, 1.64312882772607, 1.64290815963933, 1.64258560524698, 1.64217203775371, 1.63170013149524, 1.61031879271998, 1.58218851356105, 1.55102433502858, 1.51830384796025, 1.48545767421072, 1.45331864341585, 1.42240318677644, 1.39283708695535, 1.17020152673203, 1.02781507737825, 0.92504445344589
4.00000000000000, 1.65576191732988, 1.65584878879235, 1.65574441888257, 1.65552406899787, 1.65520117185775, 1.65478712466126, 1.64429652264720, 1.62287892093257, 1.59470103750867, 1.56348196104684, 1.53070140240389, 1.49779133068690, 1.46558564342821, 1.43460131776483, 1.40496525659154, 1.18159133673988, 1.03848915159696, 0.93515420919151
4.20000000000000, 1.66705627568068, 1.66714575119622, 1.66704227464597, 1.66682221475280, 1.66649900939954, 1.66608453566500, 1.65557727135787, 1.63412746183289, 1.60590733497257, 1.57463956497241, 1.54180573248215, 1.50883899139359, 1.47657418794230, 1.44552877774373, 1.41583014425258, 1.19180110628336, 1.04806208072641, 0.94414264670637
4.40000000000000, 1.67719452119122, 1.67728631664840, 1.67718362225487, 1.67696380270963, 1.67664028961235, 1.67622540136796, 1.66570275717543, 1.64422367260603, 1.61596536358889, 1.58465371771982, 1.55177197751158, 1.51875434490638, 1.48643650826975, 1.45533634271774, 1.42558165520745, 1.20096659265854, 1.05665806237733, 0.95221522960008
4.60000000000000, 1.68631578560944, 1.68640965675006, 1.68630767153159, 1.68608808800217, 1.68576431704571, 1.68534907930873, 1.67481292799768, 1.65330798307451, 1.62501586435961, 1.59366531671119, 1.56074105848761, 1.52767822072452, 1.49531324769084, 1.46416438656327, 1.43435982462786, 1.20922224368885, 1.06440451568230, 0.95949275331275
4.80000000000000, 1.69454185801486, 1.69463759106549, 1.69453622315601, 1.69431682368887, 1.69399278035514, 1.69357718418407, 1.68302824751853, 1.66149934865809, 1.63317617267490, 1.60179005703863, 1.56882704564046, 1.53572309870839, 1.50331533451107, 1.47212232811822, 1.44227260230717, 1.21671002092380, 1.07138696449976, 0.96605298858834
5.00000000000000, 1.70197654984762, 1.70207395837984, 1.70197315509064, 1.70175393879762, 1.70142966566189, 1.70101376523020, 1.69045353969280, 1.66890335510989, 1.64055251159503, 1.60913466705663, 1.57613705094899, 1.54299636437898, 1.51055033412263, 1.47931782854928, 1.44942767381426, 1.22344207236471, 1.07770662211670, 0.97199238219079


==> anc/Unpolarized/EnhancementFactors/rS_4.0.txt <==
s,  t = 0.05,  t = 0.06,  t = 0.07,  t = 0.08,  t = 0.09,  t = 0.1,  t = 0.2,  t = 0.3,  t = 0.4,  t = 0.5,  t = 0.6,  t = 0.7,  t = 0.8,  t = 0.9,  t = 1.0,  t = 2.0,  t = 3.0,  t=4.0
0.00000000000000, 1.27860356495441, 1.27877032948047, 1.27895814316846, 1.27915935385064, 1.27936463666004, 1.27956345164140, 1.27906096547142, 1.27167868842049, 1.25869733519822, 1.24184216580896, 1.22246014653328, 1.20169149176590, 1.18042606664779, 1.15928418802993, 1.13865560689082, 0.97552560500811, 0.86722173042623, 0.78793544788464
0.20000000000000, 1.27865010287063, 1.27881686321871, 1.27900465899812, 1.27920584370145, 1.27941109456957, 1.27960987306373, 1.27910687665425, 1.27172399215453, 1.25874202763452, 1.24188626625168, 1.22250367853941, 1.20173447960636, 1.18046853143854, 1.15932614986457, 1.13869708384482, 0.97556296981482, 0.86725590871849, 0.78796704225157
0.40000000000000, 1.27937718464681, 1.27954385913060, 1.27973135901949, 1.27993212734004, 1.28013687105274, 1.28033507058187, 1.27982406272831, 1.27243169646536, 1.25944023132386, 1.24257529677596, 1.22318391701667, 1.20240630954464, 1.18113228423759, 1.15998213630468, 1.13934558315287, 0.97614786294323, 0.86779130533425, 0.78846226729419
0.60000000000000, 1.28256521588755, 1.28273129309086, 1.28291717765023, 1.28311574998356, 1.28331786257590, 1.28351308191361, 1.28296203867189, 1.27552338995963, 1.26248616034712, 1.24557746752321, 1.22614447646099, 1.20532734309034, 1.18401557131021, 1.16282931189087, 1.14215810495592, 0.97867066339517, 0.87009285438567, 0.79058567780043
0.80000000000000, 1.29068709852516, 1.29084995040963, 1.29102892727061, 1.29121851590810, 1.29141013761125, 1.29159361749994, 1.29089333889118, 1.28328980759561, 1.27009417304875, 1.25303773571332, 1.23346737808913, 1.21252251767026, 1.19109110885245, 1.16979235786996, 1.14901494696111, 0.98469023258000, 0.87551480585769, 0.79554379355572
1.00000000000000, 1.30560704002871, 1.30577340137526, 1.30594440153340, 1.30611879659355, 1.30629063859563, 1.30645118983497, 1.30541820035513, 1.29738949470658, 1.28374267151975, 1.26623893086492, 1.24623644101106, 1.22488395940348, 1.20307067712033, 1.18141362310712, 1.16030297689110, 0.99359755029720, 0.88302167505360, 0.80210905332531
1.20000000000000, 1.32758752374199, 1.32776663078586, 1.32794069970945, 1.32810854103472, 1.32826855509352, 1.32841656564466, 1.32715140920998, 1.31884331644939, 1.30490484832819, 1.28710600778932, 1.26693606734340, 1.24517506060683, 1.22307890617007, 1.20114808860527, 1.17976717284695, 1.01068339569693, 0.89825738264217, 0.81596907671234
1.40000000000000, 1.35508200723130, 1.35526393706083, 1.35543603481743, 1.35559925806755, 1.35575266819531, 1.35589262023025, 1.35449200389496, 1.34599933556645, 1.33186211074977, 1.31386175221476, 1.29349185381869, 1.27153199358156, 1.24924012258498, 1.22711643018437, 1.20554536293226, 1.03470270209409, 0.92075730230762, 0.83714974194074
1.60000000000000, 1.38607564258661, 1.38626342274878, 1.38643840761810, 1.38660308542629, 1.38675697641117, 1.38689700394317, 1.38547404563649, 1.37693009290871, 1.36272502851429, 1.34464682571735, 1.32419228184623, 1.30214275175733, 1.27975712340808, 1.25753640211980, 1.23586543600645, 1.06393795572287, 0.94886653807669, 0.86416427785314
1.80000000000000, 1.41837317945317, 1.41856651245269, 1.41874415831600, 1.41891015157781, 1.41906421771208, 1.41920462179946, 1.41775957573650, 1.40917236370217, 1.39491122747591, 1.37676889822293, 1.35624466145905, 1.33412123066479, 1.31165881713958, 1.28935761175164, 1.26760417813566, 1.09477101848388, 0.97873082179528, 0.89308056682016
2.00000000000000, 1.45030345562543, 1.45050285945614, 1.45068326161650, 1.45085035615454, 1.45100443577544, 1.45114321488278, 1.44968767969818, 1.44101016555424, 1.42667463862778, 1.40845131435972, 1.38784215892515, 1.36563122074013, 1.34307962620484, 1.32068806020560, 1.29884330249983, 1.12517418258960, 1.00811326610357, 0.92152309803769
2.20000000000000, 1.48077359009859, 1.48097988374040, 1.48116339541031, 1.48133155700421, 1.48148459779302, 1.48162149544277, 1.48011109460779, 1.47135194798393, 1.45692256882405, 1.43859985194704, 1.41788877318833, 1.39557476992681, 1.37291996799817, 1.35042548201897, 1.32847824552083, 1.15382176075292, 1.03583155666247, 0.94835793865704
2.40000000000000, 1.50914559717986, 1.50935943207191, 1.50954641927377, 1.50971628752410, 1.50986749865628, 1.51000202032544, 1.50839908794028, 1.49957247847370, 1.48503661560090, 1.46660270722940, 1.44577895254478, 1.42335220828723, 1.40058564474022, 1.37798075781055, 1.35592458790436, 1.18025913249764, 1.06136507269884, 0.97305454644134
2.60000000000000, 1.53515304492334, 1.53537484700328, 1.53556555449164, 1.53573665847844, 1.53588643997661, 1.53601836495905, 1.53434505658676, 1.52541739908130, 1.51076937682378, 1.49221927785674, 1.47127858917511, 1.44873557056725, 1.42585444237441, 1.40313704121831, 1.38097176704831, 1.20430855085864, 1.08455235402590, 0.99546045155682
2.80000000000000, 1.55873930937311, 1.55896913315307, 1.55916366683819, 1.55933610524976, 1.55948447649289, 1.55961371400975, 1.55786878024312, 1.54883919796712, 1.53407874999141, 1.51541274897397, 1.49435591174286, 1.47169785425870, 1.44870381725167, 1.42587594389932, 1.40360866070628, 1.22598143115442, 1.10546807606047, 1.01560391548893
3.00000000000000, 1.57999770214914, 1.58023539489558, 1.58043374013566, 1.58060751649168, 1.58075454596313, 1.58088117306453, 1.57906608428758, 1.56993720547271, 1.55515983386544, 1.53629007180884, 1.51512070144467, 1.49235197190981, 1.46924959456766, 1.44631598732864, 1.42393834729848, 1.24541475650217, 1.12415267349019, 1.03362875992022
3.20000000000000, 1.59908095724211, 1.59932621428218, 1.59952879920870, 1.59970336516653, 1.59984914767569, 1.59997329296103, 1.59809123235258, 1.58886787413926, 1.57398717254962, 1.55501106809662, 1.53373581108659, 1.51086266894874, 1.48765826286570, 1.46463686171554, 1.44215087653389, 1.26278664021579, 1.14083752782518, 1.04971354819394
3.40000000000000, 1.61618083035808, 1.61643320500194, 1.61663931828747, 1.61681516812427, 1.61695980817326, 1.61708163492193, 1.61513673197761, 1.60582491448301, 1.59084764444893, 1.57177229711804, 1.55039835313132, 1.52742801983518, 1.50412876066622, 1.48101947661286, 1.45843936979432, 1.27830037497828, 1.15572435274862, 1.06405658946717
3.60000000000000, 1.63148847133340, 1.63174749081518, 1.63195691599424, 1.63213398564140, 1.63227758805668, 1.63239727563572, 1.63039413629434, 1.62100046472100, 1.60593394143859, 1.58676696306833, 1.56530198321326, 1.54224207312682, 1.51885546824190, 1.49565344773597, 1.47299869759085, 1.29215065226532, 1.16900505545145, 1.07684587978881
3.80000000000000, 1.64520983005248, 1.64547498707888, 1.64568748649740, 1.64586569801758, 1.64600836141215, 1.64612608383553, 1.64406940170368, 1.63459550339908, 1.61945208912558, 1.60020106022847, 1.57865262624550, 1.55551064809059, 1.53205589170039, 1.50876435198316, 1.48603416703187, 1.30453954516065, 1.18087736865914, 1.08827404720908
4.00000000000000, 1.65751833697340, 1.65778912122975, 1.65800444902371, 1.65818371617786, 1.65832552961921, 1.65844146836378, 1.65633586434667, 1.64679330113652, 1.63157511142709, 1.61224740355803, 1.59062286363835, 1.56740607225170, 1.54386660715859, 1.52058499870407, 1.49771724575765, 1.31563502933846, 1.19150472172124, 1.09850046578510
4.20000000000000, 1.66856864683580, 1.66884456145042, 1.66906247279250, 1.66924270782719, 1.66938375377857, 1.66949807048042, 1.66734797589293, 1.65774298381710, 1.64245682840001, 1.62305944411789, 1.60136576326876, 1.57808918911697, 1.55447537291673, 1.53112955623736, 1.50819940675836, 1.32558441106071, 1.20103056425852, 1.10766434416905
4.40000000000000, 1.67850919695785, 1.67879030139003, 1.67901002027142, 1.67919113235370, 1.67933148363830, 1.67944432955738, 1.67725391053299, 1.66759233958674, 1.65224459386505, 1.63278407501965, 1.61102774808983, 1.58768144324693, 1.56401583411845, 1.54061179560464, 1.51762517544370, 1.33452763075432, 1.20959061147355, 1.11589689773496
4.60000000000000, 1.68746471534887, 1.68775002554461, 1.68797186222567, 1.68815376382806, 1.68829348643241, 1.68840500216128, 1.68617811476782, 1.67646538282131, 1.66106193701169, 1.64154432261258, 1.61973396930562, 1.59632935404402, 1.57260951048779, 1.54915280756427, 1.52611510227331, 1.34258092179976, 1.21729716895259, 1.12330702585759
4.80000000000000, 1.69557088165841, 1.69585997724427, 1.69608371445562, 1.69626631770970, 1.69640546582920, 1.69651577536467, 1.69425594941232, 1.68449698847767, 1.66904320088585, 1.64947397543357, 1.62760976358186, 1.60415742637637, 1.58038852147461, 1.55688416609808, 1.53380022297288, 1.34987063449263, 1.22427165803057, 1.13001232906959
5.00000000000000, 1.70290346322080, 1.70319597605073, 1.70342142708808, 1.70360465900511, 1.70374328397360, 1.70385250305488, 1.70156289948745, 1.69176214103058, 1.67626282861362, 1.65664692491095, 1.63473637404167, 1.61123848313427, 1.58742187334771, 1.56387770485924, 1.54075190964090, 1.35646381709628, 1.23057926793611, 1.13606023127108


==> anc/Unpolarized/Parameters/rS_0.1.txt <==
s, A, Sigma
0.00000000000000, 85.75423670013102, 0.05646981557434
0.20000000000000, 85.12853112947478, 0.05681931579845
0.40000000000000, 81.31362752980006, 0.05902589594908
0.60000000000000, 77.03004837570083, 0.06226382852417
0.80000000000000, 72.38472629025752, 0.06649636469558
1.00000000000000, 67.89359067742728, 0.07144586152834
1.20000000000000, 64.95230547899922, 0.07602036756162
1.40000000000000, 62.25818731525889, 0.08074884219128
1.60000000000000, 60.75550087525802, 0.08467968520017
1.80000000000000, 59.36529621900542, 0.08848658366133
2.00000000000000, 58.46352258511292, 0.09174542092020
2.20000000000000, 57.87627163357270, 0.09451492219970
2.40000000000000, 57.35223326506495, 0.09704470574045
2.60000000000000, 56.87977572418613, 0.09932325111876
2.80000000000000, 56.61617300598905, 0.10120285953641
3.00000000000000, 56.45198277656471, 0.10280176589460
3.20000000000000, 56.30553883398860, 0.10422235348434
3.40000000000000, 56.17457774498872, 0.10548709240083
3.60000000000000, 56.05722771101102, 0.10661456480961
3.80000000000000, 55.95363764381791, 0.10762342979341
4.00000000000000, 55.86245562265799, 0.10852643839792
4.20000000000000, 55.78027376374571, 0.10933404564822
4.40000000000000, 55.71007997563840, 0.11005540825162
4.60000000000000, 55.68919485523569, 0.11066498668328
4.80000000000000, 55.66991699645647, 0.11120678717776
5.00000000000000, 55.65180965050915, 0.11169718158877


==> anc/Unpolarized/Parameters/rS_0.5.txt <==
s, A, Sigma
0.00000000000000, 2.82303498361136, 0.26495585480282
0.20000000000000, 2.81192372716278, 0.26595259117550
0.40000000000000, 2.70060248310130, 0.27636959343363
0.60000000000000, 2.48526685202685, 0.30187608826424
0.80000000000000, 2.27521462440426, 0.33921268146154
1.00000000000000, 2.13786489382098, 0.38218762318125
1.20000000000000, 2.07342991400388, 0.42572807328032
1.40000000000000, 2.05966678343930, 0.46676893171152
1.60000000000000, 2.07623501341331, 0.50391234111055
1.80000000000000, 2.10902936605970, 0.53668253317062
2.00000000000000, 2.14906949958372, 0.56527192800844
2.20000000000000, 2.19126923617149, 0.59010195915481
2.40000000000000, 2.23255164983735, 0.61157385568992
2.60000000000000, 2.27152842441408, 0.63014039692613
2.80000000000000, 2.30739047927337, 0.64619710999670
3.00000000000000, 2.34002765583609, 0.66013842378027
3.20000000000000, 2.37025129898462, 0.67235059043708
3.40000000000000, 2.39687882939910, 0.68295301257704
3.60000000000000, 2.42134489042206, 0.69230525624036
3.80000000000000, 2.44273970170636, 0.70046811967364
4.00000000000000, 2.46258576264815, 0.70775842858447
4.20000000000000, 2.48018622764124, 0.71419675332292
4.40000000000000, 2.49573480349083, 0.71990287636510
4.60000000000000, 2.51025927007384, 0.72505757957590
4.80000000000000, 2.52335785495563, 0.72969560682631
5.00000000000000, 2.53493738971591, 0.73381463736227


==> anc/Unpolarized/Parameters/rS_1.0.txt <==
s, A, Sigma
0.00000000000000, 0.65568662298703, 0.45813443738178
0.20000000000000, 0.65245426265123, 0.45998993004954
0.40000000000000, 0.61812834214158, 0.48178824823750
0.60000000000000, 0.54378377599212, 0.54492992013877
0.80000000000000, 0.47585630478950, 0.64762832412371
1.00000000000000, 0.44367322596752, 0.77101570940848
1.20000000000000, 0.44275502209087, 0.89654742728209
1.40000000000000, 0.46022345726077, 1.01340945046507
1.60000000000000, 0.48665704149340, 1.11779107190001
1.80000000000000, 0.51634637799355, 1.20895854742641
2.00000000000000, 0.54629425764700, 1.28785115722142
2.20000000000000, 0.57490233232067, 1.35577375429686
2.40000000000000, 0.60139961903042, 1.41415498911579
2.60000000000000, 0.62554690765850, 1.46440858716067
2.80000000000000, 0.64730876773984, 1.50774252501338
3.00000000000000, 0.66684251854405, 1.54524551713353
3.20000000000000, 0.68430086268642, 1.57781747606247
3.40000000000000, 0.69987565260043, 1.60620074807112
3.60000000000000, 0.71377334149276, 1.63106032045571
3.80000000000000, 0.72620457479415, 1.65293331117199
4.00000000000000, 0.73732543439957, 1.67221161165315
4.20000000000000, 0.74728287308171, 1.68932004082438
4.40000000000000, 0.75624511667754, 1.70455689168282
4.60000000000000, 0.76430175523375, 1.71816103651665
4.80000000000000, 0.77154641428541, 1.73035400830653
5.00000000000000, 0.77813300104461, 1.74133748000675


==> anc/Unpolarized/Parameters/rS_10.0.txt <==
s, A, Sigma
0.00000000000000, -0.01338371010036, 5.26079233908918
0.20000000000000, -0.01336232539665, 5.26567764421276
0.40000000000000, -0.01326477361504, 5.30095006395234
0.60000000000000, -0.01307389414625, 5.38712764537747
0.80000000000000, -0.01288640288680, 5.46125122166459
1.00000000000000, -0.01287695863705, 5.37846687445877
1.20000000000000, -0.01342958837669, 4.97079449474447
1.40000000000000, -0.01620620831979, 4.05282816355232
1.60000000000000, -0.04485282904571, 1.58654944007933
1.80000000000000, 0.00236684593414, 10.59800555644329
2.00000000000000, 0.00447033994386, 13.45196512722690
2.20000000000000, 0.00669999264524, 14.92671612241563
2.40000000000000, 0.00892291931275, 15.69268244424596
2.60000000000000, 0.01107325747875, 16.02977712436873
2.80000000000000, 0.01311654759941, 16.09016160875830
3.00000000000000, 0.01503861204328, 15.97379201922950
3.20000000000000, 0.01684130936918, 15.72935539411663
3.40000000000000, 0.01853214551367, 15.40430954293312
3.60000000000000, 0.02012256807007, 15.02917611116566
3.80000000000000, 0.02162974719633, 14.62031492721614
4.00000000000000, 0.02307182633953, 14.19071910857643
4.20000000000000, 0.02447133485436, 13.74650835904557
4.40000000000000, 0.02584907508980, 13.29511662869812
4.60000000000000, 0.02723209292667, 12.84090759434763
4.80000000000000, 0.02865244110160, 12.38208614973310
5.00000000000000, 0.03014481591234, 11.92073262268012


==> anc/Unpolarized/Parameters/rS_2.0.txt <==
s, A, Sigma
0.00000000000000, 0.32104329198322, 0.40315465188748
0.20000000000000, 0.31492347063587, 0.40753761435965
0.40000000000000, 0.24167761230372, 0.47424627740662
0.60000000000000, 0.12948919131334, 0.69749740008463
0.80000000000000, 0.07565648341386, 1.09240989486810
1.00000000000000, 0.06510672774465, 1.57168358649269
1.20000000000000, 0.07217816581259, 2.03202136335927
1.40000000000000, 0.08598459653148, 2.44088459538444
1.60000000000000, 0.10224242688402, 2.79763169885527
1.80000000000000, 0.11899076965604, 3.10632140143744
2.00000000000000, 0.13522147656068, 3.37173211563251
2.20000000000000, 0.15041277271060, 3.59967903208750
2.40000000000000, 0.16436643213848, 3.79518501399975
2.60000000000000, 0.17702152722826, 3.96335446231539
2.80000000000000, 0.18841549625477, 4.10853601076339
3.00000000000000, 0.19863961018949, 4.23414334584415
3.20000000000000, 0.20779129036985, 4.34348117670121
3.40000000000000, 0.21598367986491, 4.43899958632283
3.60000000000000, 0.22331892163673, 4.52284215019367
3.80000000000000, 0.22988961692239, 4.59683544265411
4.00000000000000, 0.23579322139811, 4.66220975715152
4.20000000000000, 0.24110029265086, 4.72049138362721
4.40000000000000, 0.24588318399003, 4.77233077935134
4.60000000000000, 0.25020003007164, 4.81908295918575
4.80000000000000, 0.25410800512751, 4.86077003725084
5.00000000000000, 0.25765002651394, 4.89860545142275


==> anc/Unpolarized/Parameters/rS_4.0.txt <==
s, A, Sigma
0.00000000000000, -0.00953520235595, 4.38563760757941
0.20000000000000, -0.00952590922135, 4.38238758094658
0.40000000000000, -0.00938531924367, 4.32871913902034
0.60000000000000, -0.00879269842885, 4.08153461139571
0.80000000000000, -0.00757471589986, 3.34730134442930
1.00000000000000, -0.01630602836048, 1.25247425641783
1.20000000000000, 0.00588736532599, 4.11115181711887
1.40000000000000, 0.01171871226957, 6.59237096809726
1.60000000000000, 0.01875499141214, 8.50009310970402
1.80000000000000, 0.02631876117499, 10.13161004950412
2.00000000000000, 0.03428703448037, 11.59479499854589
2.20000000000000, 0.04265887560114, 12.95012747399130
2.40000000000000, 0.05143649977221, 14.23076840837081
2.60000000000000, 0.06061506643347, 15.45464489025166
2.80000000000000, 0.07016138062414, 16.62817028801511
3.00000000000000, 0.08003721328391, 17.75652827041940
3.20000000000000, 0.09018420706428, 18.84060687929354
3.40000000000000, 0.10052539319141, 19.87795363300598
3.60000000000000, 0.11096753545407, 20.86527114880288
3.80000000000000, 0.12141327549931, 21.79871973151049
4.00000000000000, 0.13175377632366, 22.67467067329145
4.20000000000000, 0.14188488762006, 23.49083486673839
4.40000000000000, 0.15168766427017, 24.24249732869165
4.60000000000000, 0.16106950278379, 24.92875016482935
4.80000000000000, 0.16990901095187, 25.54353615418210
5.00000000000000, 0.17823375101072, 26.09919540995211

